The construction of a $E_7$-like quantum subgroup of $SU(3)$

In this short note we construct an embedding of the planar algebra for $\overline{\operatorname{Rep}(U_q(sl_3))}$ at $q = e^{2\pi i \frac{1}{24}}$ into the graph planar algebra of di Francesco and Zuber's candidate graph $\mathcal{E}_4^{12}$. Via the graph planar algebra embedding theorem we thus construct a rank 11 module category over $\overline{\operatorname{Rep}(U_q(sl_3))}$ whose graph for action by the vector representation is $\mathcal{E}_4^{12}$. This fills a small gap in the literature on the construction of $\overline{\operatorname{Rep}(U_q(sl_3))}$ module categories. As a consequence of our construction, we obtain the principal graphs of subfactors constructed abstractly by Evans and Pugh.

==> Solution_and_Verification.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    159897,       3939]
NotebookOptionsPosition[    158166,       3906]
NotebookOutlinePosition[    158569,       3922]
CellTagsIndexPosition[    158526,       3919]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"1", ",", "6"}], "}"}]], ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"2", ",", "6"}], "}"}]], ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"3", ",", "6"}], "}"}]], ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"3", ",", "10"}], "}"}]], ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"4", ",", "6"}], "}"}]], ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"4", ",", "10"}], "}"}]], ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"5", ",", "6"}], "}"}]], ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"5", ",", "8"}], "}"}]], ",", "8"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"5", ",", "10"}], "}"}]], ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"6", ",", "7"}], "}"}]], ",", "7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        SubscriptBox["a", 
         RowBox[{"{", 
          RowBox[{"6", ",", "9"}], "}"}]], ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"6", ",", 
        SubscriptBox["b", 
         RowBox[{"{", 
          RowBox[{"6", ",", "9"}], "}"}]], ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"7", ",", "3"}], "}"}]], ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"7", ",", "4"}], "}"}]], ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"7", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"7", ",", "5"}], "}"}]], ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"8", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"8", ",", "7"}], "}"}]], ",", "7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"9", ",", "1"}], "}"}]], ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"9", ",", "2"}], "}"}]], ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"9", ",", "3"}], "}"}]], ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"9", ",", "4"}], "}"}]], ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"9", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"9", ",", "5"}], "}"}]], ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"10", ",", "7"}], "}"}]], ",", "7"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"10", ",", "9"}], "}"}]], ",", "9"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"10", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"10", ",", "11"}], "}"}]], ",", "11"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", 
        SubscriptBox["e", 
         RowBox[{"{", 
          RowBox[{"11", ",", "5"}], "}"}]], ",", "5"}], "}"}]}], "}"}]}], 
   ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"The", " ", "data", " ", "of", " ", "the", " ", "graph"}], ",", 
    " ", 
    RowBox[{
     RowBox[{
     "stored", " ", "as", " ", "a", " ", "list", " ", "of", " ", "named", " ",
       "edges", " ", "between", " ", "the", " ", "vertices", " ", "1"}], "-", 
     "11."}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9151974685258923`*^9, 
  3.915197507064056*^9}},ExpressionUUID->"3170083f-c923-4b31-98a3-\
8fd3668362b0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Lambda]", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["3"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SqrtBox["3"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["3"]}], ")"}]}], ",", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SqrtBox["3"]}], ")"}]}], ",", 
      RowBox[{"1", "+", 
       SqrtBox["3"]}], ",", 
      RowBox[{"2", "+", 
       SqrtBox["3"]}], ",", 
      RowBox[{"1", "+", 
       SqrtBox["3"]}], ",", "1", ",", 
      RowBox[{"2", "+", 
       SqrtBox["3"]}], ",", 
      RowBox[{"1", "+", 
       SqrtBox["3"]}], ",", "1"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"The", " ", "FP", " ", 
    RowBox[{"eigenvector", "."}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.915197516999792*^9, 
  3.9151975239592466`*^9}},ExpressionUUID->"4cb838e9-d5e5-4f4b-9762-\
95ed3bc58eff"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"q", " ", "=", " ", 
    RowBox[{"Exp", "[", 
     RowBox[{"2", "*", "I", "*", 
      RowBox[{"Pi", "/", " ", 
       RowBox[{"(", 
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"3", "+", "9"}], ")"}]}], ")"}]}]}], "]"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"The", " ", "value", " ", "of", " ", 
    RowBox[{"q", "."}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.915196516119973*^9, 3.915196534611806*^9}, {
  3.91519753251427*^9, 
  3.915197537751216*^9}},ExpressionUUID->"3e62fce8-7dfa-4083-8a2c-\
121fecf62674"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"WEmbeddingSolution", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "6"}], "}"}]], ",", 
          SubscriptBox["a", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "1"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"-1.38\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> 
              False], -1.38489744364399780529595318512292578816`16.\
10353549475051, Editable -> False], "-", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.118\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.11794372881360236371417471445965929888`15.03379273510181, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"9", "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"156", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"238", " ", 
                    SuperscriptBox["#1", "8"]}], "-", 
                   RowBox[{"156", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["#1", "12"]}], "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "14"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "16"]}]}], "&"}], ",", "1"}], "]"}], 
           Short[#, 7]& ], 
          Complex[-1.3848974436439978`, -0.11794372881360236`]},
         "NumericalApproximation"],
        Root[
        9 - 36 #^2 + 72 #^4 - 156 #^6 + 238 #^8 - 156 #^10 + 72 #^12 - 
         36 #^14 + 9 #^16& , 1, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "6"}], "}"}]], ",", 
          SubscriptBox["b", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "1"}], "}"}]]}], "}"}]], "\[Rule]", "0"}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"2", ",", "6"}], "}"}]], ",", 
          SubscriptBox["a", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "2"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.709\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> False], 
             0.70910928703466657996301591992960311472`16.098804828169033, 
             Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.122\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.12166391924571692828571656264102784917`15.333253457493306, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"9", "-", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "8"}], "]"}], 
           Short[#, 7]& ], 
          Complex[0.7091092870346666, 0.12166391924571693`]},
         "NumericalApproximation"],
        Root[9 - 24 #^2 + 4 #^4 + 24 #^6 + 9 #^8& , 8, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"2", ",", "6"}], "}"}]], ",", 
          SubscriptBox["b", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "2"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"-0.404\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> 
              False], -0.40415339727360799493283138872357085347`15.\
636393502893505, Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"1.12\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               1.11842460355863781984453453333117067814`16.078453981400074, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"144", "+", 
                   RowBox[{"288", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"288", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"192", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"124", " ", 
                    SuperscriptBox["#1", "8"]}], "+", 
                   RowBox[{"96", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["#1", "12"]}], "+", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "14"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "16"]}]}], "&"}], ",", "6"}], "]"}], 
           Short[#, 7]& ], 
          Complex[-0.404153397273608, 1.1184246035586378`]},
         "NumericalApproximation"],
        Root[
        144 + 288 #^2 + 288 #^4 + 192 #^6 + 124 #^8 + 96 #^10 + 72 #^12 + 
         36 #^14 + 9 #^16& , 6, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"3", ",", "6"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"6", ",", "7"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"7", ",", "3"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           1.30104009962800004629457362170796841383`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "2"}], "-", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ], 1.301040099628},
         "NumericalApproximation"],
        Root[-2 - 12 #^2 - 18 #^4 + 9 #^8& , 2, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"3", ",", "6"}], "}"}]], ",", 
          SubscriptBox["a", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "3"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.719\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           0.71947070142226188238510076189413666725`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}], 
           Short[#, 7]& ], 0.7194707014222619},
         "NumericalApproximation"],
        Root[1 - 4 #^4 + #^8& , 3, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"3", ",", "6"}], "}"}]], ",", 
          SubscriptBox["b", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "3"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"-0.209\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> 
              False], -0.20920519271458989929435290378023637459`15.\
804074772359012, Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.362\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.36235402298890800887321006484853569418`16.042635399718844, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"16", "+", 
                   RowBox[{"96", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"576", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"288", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"828", " ", 
                    SuperscriptBox["#1", "8"]}], "-", 
                   RowBox[{"432", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   RowBox[{"1296", " ", 
                    SuperscriptBox["#1", "12"]}], "-", 
                   RowBox[{"324", " ", 
                    SuperscriptBox["#1", "14"]}], "+", 
                   RowBox[{"81", " ", 
                    SuperscriptBox["#1", "16"]}]}], "&"}], ",", "8"}], "]"}], 
           Short[#, 7]& ], 
          Complex[-0.2092051927145899, 0.362354022988908]},
         "NumericalApproximation"],
        Root[
        16 + 96 #^2 + 576 #^4 + 288 #^6 + 828 #^8 - 432 #^10 + 1296 #^12 - 
         324 #^14 + 81 #^16& , 8, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"3", ",", "10"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"10", ",", "7"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"7", ",", "3"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.489\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           0.48902588043793782102142131407163105905`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}], 
           Short[#, 7]& ], 0.4890258804379378},
         "NumericalApproximation"],
        Root[1 - 18 #^4 + 9 #^8& , 3, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"3", ",", "10"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"10", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "3"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.11\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           1.11316948922349667761011460243025794625`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "5"}], "]"}], 
           Short[#, 7]& ], 1.1131694892234967`},
         "NumericalApproximation"],
        Root[-8 + 36 #^4 - 36 #^6 + 9 #^8& , 5, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"6", ",", "7"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"7", ",", "4"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.473\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> False], 
             0.47277221037234357092771119823737535626`15.91436363255501, 
             Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.561\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.56079518503677727725431623184704221785`15.988515967973031, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"4", "-", 
                   RowBox[{"32", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"96", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"200", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"424", " ", 
                    SuperscriptBox["#1", "8"]}], "-", 
                   RowBox[{"504", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   RowBox[{"504", " ", 
                    SuperscriptBox["#1", "12"]}], "-", 
                   RowBox[{"324", " ", 
                    SuperscriptBox["#1", "14"]}], "+", 
                   RowBox[{"81", " ", 
                    SuperscriptBox["#1", "16"]}]}], "&"}], ",", "10"}], "]"}],
            Short[#, 7]& ], 
          Complex[0.47277221037234357`, 0.5607951850367773]},
         "NumericalApproximation"],
        Root[
        4 - 32 #^2 + 96 #^4 - 200 #^6 + 424 #^8 - 504 #^10 + 504 #^12 - 
         324 #^14 + 81 #^16& , 10, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}]], ",", 
          SubscriptBox["a", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "4"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"-0.717\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> 
              False], -0.7168756678577231644666767351736780256`16.\
10353549475051, Editable -> False], "-", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.0611\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.06105216653473445609368042141795740463`15.03379273510181, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"9", "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"156", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"238", " ", 
                    SuperscriptBox["#1", "8"]}], "-", 
                   RowBox[{"156", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["#1", "12"]}], "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "14"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "16"]}]}], "&"}], ",", "5"}], "]"}], 
           Short[#, 7]& ], 
          Complex[-0.7168756678577232, -0.061052166534734456`]},
         "NumericalApproximation"],
        Root[
        9 - 36 #^2 + 72 #^4 - 156 #^6 + 238 #^8 - 156 #^10 + 72 #^12 - 
         36 #^14 + 9 #^16& , 5, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}]], ",", 
          SubscriptBox["b", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "4"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.651\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> False], 
             0.65108397391864747394407686442718841136`15.91436363255501, 
             Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.772\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.7723058792745560729997578164329752326`15.988515967973031, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"16", "-", 
                   RowBox[{"128", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"1024", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"1528", " ", 
                    SuperscriptBox["#1", "8"]}], "+", 
                   RowBox[{"1440", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   RowBox[{"1152", " ", 
                    SuperscriptBox["#1", "12"]}], "+", 
                   RowBox[{"81", " ", 
                    SuperscriptBox["#1", "16"]}]}], "&"}], ",", "14"}], "]"}],
            Short[#, 7]& ], 
          Complex[0.6510839739186475, 0.7723058792745561]},
         "NumericalApproximation"],
        Root[
        16 - 128 #^2 + 1024 #^6 + 1528 #^8 + 1440 #^10 + 1152 #^12 + 
         81 #^16& , 14, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"4", ",", "10"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"10", ",", "7"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"7", ",", "4"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.18\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           1.18061291290471315207355473830830305815`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}], 
           Short[#, 7]& ], 1.1806129129047132`},
         "NumericalApproximation"],
        Root[1 - 18 #^4 + 9 #^8& , 4, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"4", ",", "10"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"10", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "4"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.628\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           0.62757218717638518779011747028562240303`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ], 0.6275721871763852},
         "NumericalApproximation"],
        Root[-8 + 36 #^4 + 36 #^6 + 9 #^8& , 2, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"5", ",", "6"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"6", ",", "7"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"7", ",", "5"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"-0.542\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> 
              False], -0.5420025946974319497329020123288501054`15.\
91436363255501, Editable -> False], "-", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.643\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.64291521099426385266184524880372919142`15.988515967973033, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"9", "-", 
                   RowBox[{"56", " ", 
                    SuperscriptBox["#1", "8"]}], "+", 
                   RowBox[{"144", " ", 
                    SuperscriptBox["#1", "16"]}]}], "&"}], ",", "5"}], "]"}], 
           Short[#, 7]& ], 
          Complex[-0.542002594697432, -0.6429152109942639]},
         "NumericalApproximation"],
        Root[9 - 56 #^8 + 144 #^16& , 5, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"5", ",", "6"}], "}"}]], ",", 
          SubscriptBox["a", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "5"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"-0.122\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> 
              False], -0.12166391924571692828571656264102784917`15.\
333253457493306, Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.709\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.70910928703466657996301591992960311472`16.098804828169033, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"9", "+", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}], 
           Short[#, 7]& ], 
          Complex[-0.12166391924571693`, 0.7091092870346666]},
         "NumericalApproximation"],
        Root[9 + 24 #^2 + 4 #^4 - 24 #^6 + 9 #^8& , 4, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"5", ",", "6"}], "}"}]], ",", 
          SubscriptBox["b", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "5"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.124\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> False], 
             0.12359220926825217889977182039729086682`15.220802436749068, 
             Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.939\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.9387760318501139344959938171086832881`16.101373334202272, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"9", "+", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], 
           Short[#, 7]& ], 
          Complex[0.12359220926825218`, 0.9387760318501139]},
         "NumericalApproximation"],
        Root[9 + 18 #^2 + 9 #^4 + #^8& , 6, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"5", ",", "8"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"8", ",", "7"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"7", ",", "5"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.841\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           0.84089641525371450203607537332572974265`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ], 0.8408964152537145},
         "NumericalApproximation"],
        Root[-1 + 2 #^4& , 2, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"5", ",", "10"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"10", ",", "7"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"7", ",", "5"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.719\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           0.71947070142226188238510076189413666725`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}], 
           Short[#, 7]& ], 0.7194707014222619},
         "NumericalApproximation"],
        Root[1 - 4 #^4 + #^8& , 3, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"5", ",", "10"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"10", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "5"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.719\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           0.71947070142226188238510076189413666725`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}], 
           Short[#, 7]& ], 0.7194707014222619},
         "NumericalApproximation"],
        Root[1 - 4 #^4 + #^8& , 3, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"5", ",", "10"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"10", ",", "11"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"11", ",", "5"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.39\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           1.38991066352414782691937489289557561278`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   SuperscriptBox["#1", "8"]}], "&"}], ",", "4"}], "]"}], 
           Short[#, 7]& ], 1.3899106635241478`},
         "NumericalApproximation"],
        Root[1 - 4 #^4 + #^8& , 4, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"6", ",", "7"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"7", ",", "3"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"3", ",", "6"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.11\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           1.11316948922349667761011460243025794625`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "8"}], "+", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "5"}], "]"}], 
           Short[#, 7]& ], 1.1131694892234967`},
         "NumericalApproximation"],
        Root[-8 + 36 #^4 - 36 #^6 + 9 #^8& , 5, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"6", ",", "7"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"7", ",", "4"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.405\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> False], 
             0.40450375056827264641512442722159903497`15.91436363255501, 
             Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.480\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.47981617927447217653025290928781032562`15.988515967973031, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"64", "+", 
                   RowBox[{"128", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"384", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"320", " ", 
                    SuperscriptBox["#1", "6"]}], "-", 
                   RowBox[{"608", " ", 
                    SuperscriptBox["#1", "8"]}], "-", 
                   RowBox[{"432", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   RowBox[{"288", " ", 
                    SuperscriptBox["#1", "12"]}], "+", 
                   RowBox[{"81", " ", 
                    SuperscriptBox["#1", "16"]}]}], "&"}], ",", "12"}], "]"}],
            Short[#, 7]& ], 
          Complex[0.40450375056827265`, 0.4798161792744722]},
         "NumericalApproximation"],
        Root[
        64 + 128 #^2 + 384 #^4 + 320 #^6 - 608 #^8 - 432 #^10 + 288 #^12 + 
         81 #^16& , 12, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"6", ",", "7"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"7", ",", "5"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"5", ",", "6"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"-0.464\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> 
              False], -0.46373724504699004311802923439245205373`15.\
91436363255501, Editable -> False], "-", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.550\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.55007804697267226323731392767513170838`15.988515967973031, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"9", "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"156", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"238", " ", 
                    SuperscriptBox["#1", "8"]}], "-", 
                   RowBox[{"156", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["#1", "12"]}], "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "14"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "16"]}]}], "&"}], ",", "7"}], "]"}], 
           Short[#, 7]& ], 
          Complex[-0.46373724504699004`, -0.5500780469726723]},
         "NumericalApproximation"],
        Root[
        9 - 36 #^2 + 72 #^4 - 156 #^6 + 238 #^8 - 156 #^10 + 72 #^12 - 
         36 #^14 + 9 #^16& , 7, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "1"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "6"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"-1.38\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> 
              False], -1.38489744364399780529595318512292578816`16.\
10353549475051, Editable -> False], "-", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.118\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.11794372881360236371417471445965929888`15.03379273510181, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"9", "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"156", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"238", " ", 
                    SuperscriptBox["#1", "8"]}], "-", 
                   RowBox[{"156", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["#1", "12"]}], "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "14"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "16"]}]}], "&"}], ",", "1"}], "]"}], 
           Short[#, 7]& ], 
          Complex[-1.3848974436439978`, -0.11794372881360236`]},
         "NumericalApproximation"],
        Root[
        9 - 36 #^2 + 72 #^4 - 156 #^6 + 238 #^8 - 156 #^10 + 72 #^12 - 
         36 #^14 + 9 #^16& , 1, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "2"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"2", ",", "6"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.709\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> False], 
             0.70910928703466657996301591992960311472`16.098804828169033, 
             Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.122\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.12166391924571692828571656264102784917`15.333253457493306, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"9", "-", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "8"}], "]"}], 
           Short[#, 7]& ], 
          Complex[0.7091092870346666, 0.12166391924571693`]},
         "NumericalApproximation"],
        Root[9 - 24 #^2 + 4 #^4 + 24 #^6 + 9 #^8& , 8, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "3"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"3", ",", "6"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.719\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           0.71947070142226188238510076189413666725`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}], 
           Short[#, 7]& ], 0.7194707014222619},
         "NumericalApproximation"],
        Root[1 - 4 #^4 + #^8& , 3, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "4"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"-0.717\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> 
              False], -0.7168756678577231644666767351736780256`16.\
10353549475051, Editable -> False], "-", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.0611\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.06105216653473445609368042141795740463`15.03379273510181, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"9", "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"156", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"238", " ", 
                    SuperscriptBox["#1", "8"]}], "-", 
                   RowBox[{"156", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["#1", "12"]}], "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "14"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "16"]}]}], "&"}], ",", "5"}], "]"}], 
           Short[#, 7]& ], 
          Complex[-0.7168756678577232, -0.061052166534734456`]},
         "NumericalApproximation"],
        Root[
        9 - 36 #^2 + 72 #^4 - 156 #^6 + 238 #^8 - 156 #^10 + 72 #^12 - 
         36 #^14 + 9 #^16& , 5, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["a", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "5"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"5", ",", "6"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"-0.122\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> 
              False], -0.12166391924571692828571656264102784917`15.\
333253457493306, Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.709\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.70910928703466657996301591992960311472`16.098804828169033, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"9", "+", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"24", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}], 
           Short[#, 7]& ], 
          Complex[-0.12166391924571693`, 0.7091092870346666]},
         "NumericalApproximation"],
        Root[9 + 24 #^2 + 4 #^4 - 24 #^6 + 9 #^8& , 4, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["b", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "1"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "6"}], "}"}]]}], "}"}]], "\[Rule]", "0"}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["b", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "2"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"2", ",", "6"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"-0.404\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> 
              False], -0.40415339727360799493283138872357085347`15.\
636393502893505, Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"1.12\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               1.11842460355863781984453453333117067814`16.078453981400074, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"144", "+", 
                   RowBox[{"288", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"288", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"192", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"124", " ", 
                    SuperscriptBox["#1", "8"]}], "+", 
                   RowBox[{"96", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["#1", "12"]}], "+", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "14"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "16"]}]}], "&"}], ",", "6"}], "]"}], 
           Short[#, 7]& ], 
          Complex[-0.404153397273608, 1.1184246035586378`]},
         "NumericalApproximation"],
        Root[
        144 + 288 #^2 + 288 #^4 + 192 #^6 + 124 #^8 + 96 #^10 + 72 #^12 + 
         36 #^14 + 9 #^16& , 6, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["b", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "3"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"3", ",", "6"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"-0.209\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> 
              False], -0.20920519271458989929435290378023637459`15.\
804074772359012, Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.362\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.36235402298890800887321006484853569418`16.042635399718844, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"16", "+", 
                   RowBox[{"96", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"576", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"288", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"828", " ", 
                    SuperscriptBox["#1", "8"]}], "-", 
                   RowBox[{"432", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   RowBox[{"1296", " ", 
                    SuperscriptBox["#1", "12"]}], "-", 
                   RowBox[{"324", " ", 
                    SuperscriptBox["#1", "14"]}], "+", 
                   RowBox[{"81", " ", 
                    SuperscriptBox["#1", "16"]}]}], "&"}], ",", "8"}], "]"}], 
           Short[#, 7]& ], 
          Complex[-0.2092051927145899, 0.362354022988908]},
         "NumericalApproximation"],
        Root[
        16 + 96 #^2 + 576 #^4 + 288 #^6 + 828 #^8 - 432 #^10 + 1296 #^12 - 
         324 #^14 + 81 #^16& , 8, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["b", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "4"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.651\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> False], 
             0.65108397391864747394407686442718841136`15.91436363255501, 
             Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.772\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.7723058792745560729997578164329752326`15.988515967973031, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"16", "-", 
                   RowBox[{"128", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"1024", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"1528", " ", 
                    SuperscriptBox["#1", "8"]}], "+", 
                   RowBox[{"1440", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   RowBox[{"1152", " ", 
                    SuperscriptBox["#1", "12"]}], "+", 
                   RowBox[{"81", " ", 
                    SuperscriptBox["#1", "16"]}]}], "&"}], ",", "14"}], "]"}],
            Short[#, 7]& ], 
          Complex[0.6510839739186475, 0.7723058792745561]},
         "NumericalApproximation"],
        Root[
        16 - 128 #^2 + 1024 #^6 + 1528 #^8 + 1440 #^10 + 1152 #^12 + 
         81 #^16& , 14, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["b", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "5"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"5", ",", "6"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.124\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> False], 
             0.12359220926825217889977182039729086682`15.220802436749068, 
             Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.939\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.9387760318501139344959938171086832881`16.101373334202272, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"9", "+", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], 
           Short[#, 7]& ], 
          Complex[0.12359220926825218`, 0.9387760318501139]},
         "NumericalApproximation"],
        Root[9 + 18 #^2 + 9 #^4 + #^8& , 6, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"7", ",", "3"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"3", ",", "6"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"6", ",", "7"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.04\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           1.03592093567558829469987813354237005115`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ], 1.0359209356755883`},
         "NumericalApproximation"],
        Root[-1 - 4 #^2 - 2 #^4 + 4 #^6 + 2 #^8& , 2, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"7", ",", "3"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"3", ",", "10"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"10", ",", "7"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.455\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           0.45508986056222733296294791216496378183`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ], 0.45508986056222733`},
         "NumericalApproximation"],
        Root[-1 + 4 #^2 + 4 #^4& , 2, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"7", ",", "4"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"6", ",", "7"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.376\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> False], 
             0.37643315580385822149978025663585867733`15.914363632555014, 
             Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.447\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.4465192679086279481381893674551974982`15.988515967973033, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"9", "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"120", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"384", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"712", " ", 
                    SuperscriptBox["#1", "8"]}], "-", 
                   RowBox[{"696", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   RowBox[{"384", " ", 
                    SuperscriptBox["#1", "12"]}], "-", 
                   RowBox[{"144", " ", 
                    SuperscriptBox["#1", "14"]}], "+", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "16"]}]}], "&"}], ",", "10"}], "]"}],
            Short[#, 7]& ], 
          Complex[0.3764331558038582, 0.44651926790862795`]},
         "NumericalApproximation"],
        Root[
        9 - 36 #^2 + 120 #^4 - 384 #^6 + 712 #^8 - 696 #^10 + 384 #^12 - 
         144 #^14 + 36 #^16& , 10, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"7", ",", "4"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"4", ",", "10"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"10", ",", "7"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.10\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           1.09868411346781003068429072300205007195`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ], 1.09868411346781},
         "NumericalApproximation"],
        Root[-1 - 4 #^2 + 4 #^4& , 2, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"7", ",", "5"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"5", ",", "6"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"6", ",", "7"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"-0.464\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> 
              False], -0.46373724504699004311802923439245205373`15.\
91436363255501, Editable -> False], "-", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.550\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.55007804697267226323731392767513170838`15.988515967973031, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"9", "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"156", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"238", " ", 
                    SuperscriptBox["#1", "8"]}], "-", 
                   RowBox[{"156", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   RowBox[{"72", " ", 
                    SuperscriptBox["#1", "12"]}], "-", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "14"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "16"]}]}], "&"}], ",", "7"}], "]"}], 
           Short[#, 7]& ], 
          Complex[-0.46373724504699004`, -0.5500780469726723]},
         "NumericalApproximation"],
        Root[
        9 - 36 #^2 + 72 #^4 - 156 #^6 + 238 #^8 - 156 #^10 + 72 #^12 - 
         36 #^14 + 9 #^16& , 7, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"7", ",", "5"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"5", ",", "8"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"8", ",", "7"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.39\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           1.38991066352414782691937489289557561278`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   SuperscriptBox["#1", "8"]}], "&"}], ",", "4"}], "]"}], 
           Short[#, 7]& ], 1.3899106635241478`},
         "NumericalApproximation"],
        Root[1 - 4 #^4 + #^8& , 4, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"7", ",", "5"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"5", ",", "10"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"10", ",", "7"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.719\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           0.71947070142226188238510076189413666725`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}], 
           Short[#, 7]& ], 0.7194707014222619},
         "NumericalApproximation"],
        Root[1 - 4 #^4 + #^8& , 3, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"8", ",", "7"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"7", ",", "5"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"5", ",", "8"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.39\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           1.38991066352414782691937489289557561278`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   SuperscriptBox["#1", "8"]}], "&"}], ",", "4"}], "]"}], 
           Short[#, 7]& ], 1.3899106635241478`},
         "NumericalApproximation"],
        Root[1 - 4 #^4 + #^8& , 4, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "1"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "6"}], "}"}]], ",", 
          SubscriptBox["a", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"-0.838\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> 
              False], -0.83786341555328203156705058063380420208`16.\
10353549475051, Editable -> False], "-", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.0714\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.07135599529076595837207008798941387795`15.03379273510181, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"9", "-", 
                   RowBox[{"56", " ", 
                    SuperscriptBox["#1", "8"]}], "+", 
                   RowBox[{"144", " ", 
                    SuperscriptBox["#1", "16"]}]}], "&"}], ",", "1"}], "]"}], 
           Short[#, 7]& ], 
          Complex[-0.837863415553282, -0.07135599529076596]},
         "NumericalApproximation"],
        Root[9 - 56 #^8 + 144 #^16& , 1, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "1"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"1", ",", "6"}], "}"}]], ",", 
          SubscriptBox["b", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]]}], "}"}]], "\[Rule]", "0"}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "2"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"2", ",", "6"}], "}"}]], ",", 
          SubscriptBox["a", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.429\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> False], 
             0.42901135529003647794965559114643838257`16.098804828169033, 
             Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.0736\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.0736067117436453449696998063700448256`15.333253457493308, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"9", "-", 
                   RowBox[{"96", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"316", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"192", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "6"}], "]"}], 
           Short[#, 7]& ], 
          Complex[0.4290113552900365, 0.07360671174364534]},
         "NumericalApproximation"],
        Root[9 - 96 #^2 + 316 #^4 - 192 #^6 + 36 #^8& , 6, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "2"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"2", ",", "6"}], "}"}]], ",", 
          SubscriptBox["b", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"-0.245\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> 
              False], -0.24451294021896891051071065703581552953`15.\
636393502893503, Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.677\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.67664725837803885166721329369465820491`16.078453981400074, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"9", "+", 
                   RowBox[{"36", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"90", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"108", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"67", " ", 
                    SuperscriptBox["#1", "8"]}], "-", 
                   RowBox[{"60", " ", 
                    SuperscriptBox["#1", "10"]}], "-", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["#1", "12"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "16"]}]}], "&"}], ",", "8"}], "]"}], 
           Short[#, 7]& ], 
          Complex[-0.2445129402189689, 0.6766472583780389]},
         "NumericalApproximation"],
        Root[
        9 + 36 #^2 + 90 #^4 + 108 #^6 + 67 #^8 - 60 #^10 - 18 #^12 + 9 #^16& ,
          8, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "3"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"3", ",", "6"}], "}"}]], ",", 
          SubscriptBox["a", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.573\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           0.57286071537812355281005238794023171067`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"9", "-", 
                   RowBox[{"84", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}], 
           Short[#, 7]& ], 0.5728607153781236},
         "NumericalApproximation"],
        Root[9 - 84 #^4 + 4 #^8& , 3, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "3"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"3", ",", "6"}], "}"}]], ",", 
          SubscriptBox["b", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"-0.167\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> 
              False], -0.16657444997049314361348137936147395521`15.\
804074772359012, Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.289\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.28851541059173418934946653280348982662`16.04263539971884, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "+", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"74", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"64", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"163", " ", 
                    SuperscriptBox["#1", "8"]}], "+", 
                   RowBox[{"64", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   RowBox[{"74", " ", 
                    SuperscriptBox["#1", "12"]}], "-", 
                   RowBox[{"8", " ", 
                    SuperscriptBox["#1", "14"]}], "+", 
                   SuperscriptBox["#1", "16"]}], "&"}], ",", "8"}], "]"}], 
           Short[#, 7]& ], 
          Complex[-0.16657444997049314`, 0.2885154105917342]},
         "NumericalApproximation"],
        Root[
        1 + 8 #^2 + 74 #^4 - 64 #^6 + 163 #^8 + 64 #^10 + 74 #^12 - 
         8 #^14 + #^16& , 8, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "3"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"3", ",", "10"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"10", ",", "9"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.04\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           1.03592093567558829469987813354237005115`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ], 1.0359209356755883`},
         "NumericalApproximation"],
        Root[-1 - 4 #^2 - 2 #^4 + 4 #^6 + 2 #^8& , 2, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "4"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}]], ",", 
          SubscriptBox["a", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"-0.571\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> 
              False], -0.57079448421502942956351489556254819036`16.\
10353549475051, Editable -> False], "-", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.0486\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.04861127454854569096553973395202774554`15.03379273510181, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"81", "-", 
                   RowBox[{"432", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"1152", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"4128", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"8392", " ", 
                    SuperscriptBox["#1", "8"]}], "-", 
                   RowBox[{"2752", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   RowBox[{"512", " ", 
                    SuperscriptBox["#1", "12"]}], "-", 
                   RowBox[{"128", " ", 
                    SuperscriptBox["#1", "14"]}], "+", 
                   RowBox[{"16", " ", 
                    SuperscriptBox["#1", "16"]}]}], "&"}], ",", "5"}], "]"}], 
           Short[#, 7]& ], 
          Complex[-0.5707944842150294, -0.04861127454854569]},
         "NumericalApproximation"],
        Root[
        81 - 432 #^2 + 1152 #^4 - 4128 #^6 + 8392 #^8 - 2752 #^10 + 512 #^12 - 
         128 #^14 + 16 #^16& , 5, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "4"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"4", ",", "6"}], "}"}]], ",", 
          SubscriptBox["b", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.518\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> False], 
             0.51840947843039875131410099129425361753`15.914363632555014, 
             Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.615\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.61492941632975783861070340208243578672`15.988515967973033, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"9", "-", 
                   RowBox[{"144", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"480", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"768", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"2002", " ", 
                    SuperscriptBox["#1", "8"]}], "+", 
                   RowBox[{"2160", " ", 
                    SuperscriptBox["#1", "10"]}], "+", 
                   RowBox[{"672", " ", 
                    SuperscriptBox["#1", "12"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "16"]}]}], "&"}], ",", "14"}], "]"}],
            Short[#, 7]& ], 
          Complex[0.5184094784303988, 0.6149294163297578]},
         "NumericalApproximation"],
        Root[
        9 - 144 #^2 + 480 #^4 + 768 #^6 + 2002 #^8 + 2160 #^10 + 672 #^12 + 
         9 #^16& , 14, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "4"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"4", ",", "10"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"10", ",", "9"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.584\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           0.58402172682367636813438593890168704093`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["#1", "4"]}], "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}], 
           Short[#, 7]& ], 0.5840217268236764},
         "NumericalApproximation"],
        Root[-1 + 4 #^2 - 2 #^4 - 4 #^6 + 2 #^8& , 4, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "5"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"5", ",", "6"}], "}"}]], ",", 
          SubscriptBox["a", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"-0.104\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> 
              False], -0.10409561002955021458138418211092357524`15.\
333253457493308, Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.607\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.60671367706323198198958834836957976222`16.098804828169033, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"36", "+", 
                   RowBox[{"192", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"316", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"96", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}], 
           Short[#, 7]& ], 
          Complex[-0.10409561002955021`, 0.606713677063232]},
         "NumericalApproximation"],
        Root[36 + 192 #^2 + 316 #^4 + 96 #^6 + 9 #^8& , 4, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "5"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"5", ",", "6"}], "}"}]], ",", 
          SubscriptBox["b", 
           RowBox[{"{", 
            RowBox[{"6", ",", "9"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          RowBox[{
            InterpretationBox[
             StyleBox[
              TemplateBox[{"\"0.106\"", 
                DynamicBox[
                 FEPrivate`FrontEndResource[
                 "FEExpressions", "NumericalApproximationElider"], 
                 ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
              ShowStringCharacters -> False], 
             0.10574545435031638962453115482276189141`15.220802436749072, 
             Editable -> False], "+", 
            RowBox[{
              InterpretationBox[
               StyleBox[
                TemplateBox[{"\"0.803\"", 
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEExpressions", "NumericalApproximationElider"], 
                   ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"],
                 ShowStringCharacters -> False], 
               0.80321646978340544009711265971418470144`16.101373334202275, 
               Editable -> False], " ", "\[ImaginaryI]"}]}], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"36", "+", 
                   RowBox[{"108", " ", 
                    SuperscriptBox["#1", "2"]}], "+", 
                   RowBox[{"90", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"6", " ", 
                    SuperscriptBox["#1", "6"]}], "+", 
                   SuperscriptBox["#1", "8"]}], "&"}], ",", "6"}], "]"}], 
           Short[#, 7]& ], 
          Complex[0.10574545435031639`, 0.8032164697834054]},
         "NumericalApproximation"],
        Root[36 + 108 #^2 + 90 #^4 + 6 #^6 + #^8& , 6, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "5"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"5", ",", "10"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"10", ",", "9"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.719\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           0.71947070142226188238510076189413666725`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}], 
           Short[#, 7]& ], 0.7194707014222619},
         "NumericalApproximation"],
        Root[1 - 4 #^4 + #^8& , 3, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"10", ",", "7"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"7", ",", "3"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"3", ",", "10"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.489\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           0.48902588043793782102142131407163105905`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "3"}], "]"}], 
           Short[#, 7]& ], 0.4890258804379378},
         "NumericalApproximation"],
        Root[1 - 18 #^4 + 9 #^8& , 3, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"10", ",", "7"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"7", ",", "4"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"4", ",", "10"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.18\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           1.18061291290471315207355473830830305815`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "4"}], "]"}], 
           Short[#, 7]& ], 1.1806129129047132`},
         "NumericalApproximation"],
        Root[1 - 18 #^4 + 9 #^8& , 4, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"10", ",", "7"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"7", ",", "5"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"5", ",", "10"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.719\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           0.71947070142226188238510076189413666725`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   SuperscriptBox["#1", "8"]}], "&"}], ",", "3"}], "]"}], 
           Short[#, 7]& ], 0.7194707014222619},
         "NumericalApproximation"],
        Root[1 - 4 #^4 + #^8& , 3, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"10", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "3"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"3", ",", "10"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.30\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           1.30104009962800004629457362170796841383`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "2"}], "-", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ], 1.301040099628},
         "NumericalApproximation"],
        Root[-2 - 12 #^2 - 18 #^4 + 9 #^8& , 2, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"10", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "4"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"4", ",", "10"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.733\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           0.73348810655714435924323879589792340994`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"12", " ", 
                    SuperscriptBox["#1", "2"]}], "-", 
                   RowBox[{"18", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["#1", "8"]}]}], "&"}], ",", "5"}], "]"}], 
           Short[#, 7]& ], 0.7334881065571444},
         "NumericalApproximation"],
        Root[-2 + 12 #^2 - 18 #^4 + 9 #^8& , 5, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"10", ",", "9"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"9", ",", "5"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"5", ",", "10"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.841\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           0.84089641525371450203607537332572974265`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ], 0.8408964152537145},
         "NumericalApproximation"],
        Root[-1 + 2 #^4& , 2, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"10", ",", "11"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"11", ",", "5"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"5", ",", "10"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"0.841\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           0.84089641525371450203607537332572974265`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["#1", "4"]}]}], "&"}], ",", "2"}], "]"}], 
           Short[#, 7]& ], 0.8408964152537145},
         "NumericalApproximation"],
        Root[-1 + 2 #^4& , 2, 0]]}], ",", 
      RowBox[{
       SubscriptBox["W", 
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"11", ",", "5"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"5", ",", "10"}], "}"}]], ",", 
          SubscriptBox["e", 
           RowBox[{"{", 
            RowBox[{"10", ",", "11"}], "}"}]]}], "}"}]], "\[Rule]", 
       InterpretationBox[
        TemplateBox[{"Root", 
          InterpretationBox[
           StyleBox[
            TemplateBox[{"\"1.39\"", 
              DynamicBox[
               FEPrivate`FrontEndResource[
               "FEExpressions", "NumericalApproximationElider"], 
               ImageSizeCache -> {11.94140625, {1., 2.}}]}, "RowDefault"], 
            ShowStringCharacters -> False], 
           1.38991066352414782691937489289557561278`15.954589770191003, 
           Editable -> False], 
          TagBox[
           RowBox[{"Root", "[", 
             RowBox[{
               RowBox[{
                 RowBox[{"1", "-", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["#1", "4"]}], "+", 
                   SuperscriptBox["#1", "8"]}], "&"}], ",", "4"}], "]"}], 
           Short[#, 7]& ], 1.3899106635241478`},
         "NumericalApproximation"],
        Root[1 - 4 #^4 + #^8& , 4, 0]]}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "coeffients", " ", "for", " ", "the", " ", "embedding", " ", 
     "of", " ", "the", " ", "morphism", " ", "W", " ", "into", " ", "the", 
     " ", "graph", " ", "planar", " ", 
     RowBox[{"algebra", ".", " ", "Here"}], " ", 
     SubscriptBox["W", 
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "c"}], "}"}]], " ", "is", " ", "the", " ", 
     "value", " ", "of", " ", "the", " ", "coefficient", " ", "the", " ", 
     "functional", " ", "assigns", " ", "to", " ", "the", " ", "loop", " ", 
     "a"}], "->", 
    RowBox[{"b", "->", 
     RowBox[{"c", "->", "a"}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.9151971302411475`*^9, 3.9151971462221375`*^9}, {
  3.9151975441399107`*^9, 
  3.9151976193200083`*^9}},ExpressionUUID->"efdd62b0-e625-401b-9317-\
5dded511f777"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"pathQ", "[", 
     RowBox[{"edge1_", ",", " ", "edge2_"}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"edge1", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "\[Equal]", 
     RowBox[{"edge2", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "A", " ", "function", " ", "which", " ", "checks", " ", "if", " ", "two", 
    " ", "edges", " ", "form", " ", "a", " ", "path", " ", "in", " ", "a", 
    " ", "graph"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.915286831081624*^9, 
  3.9152868538629313`*^9}},ExpressionUUID->"62ad7d39-5128-4b97-8106-\
c38bb5a220dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RotationRelation", "[", "\[CapitalGamma]_", "]"}], ":=", "  ", 
  RowBox[{"Module", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "i", ",", "j", ",", "k", ",", "l", ",", "el", ",", "er", ",", "eqs"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"eqs", " ", "=", " ", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
       RowBox[{"i", "<=", " ", 
        RowBox[{"Length", "[", "\[CapitalGamma]", "]"}]}], ",", " ", 
       RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", " ", "=", " ", "1"}], ",", " ", 
          RowBox[{"j", "<=", " ", 
           RowBox[{"Length", "[", "\[CapitalGamma]", "]"}]}], ",", " ", 
          RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"pathQ", "[", 
              RowBox[{
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"For", "[", 
               RowBox[{
                RowBox[{"k", " ", "=", " ", "1"}], ",", " ", 
                RowBox[{"k", " ", "<=", " ", 
                 RowBox[{"Length", "[", "\[CapitalGamma]", "]"}]}], ",", " ", 
                RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"pathQ", "[", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", " ", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "&&", 
                    RowBox[{"pathQ", "[", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], ",", " ", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
                   "\[IndentingNewLine]", 
                   RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqs", ",", " ", 
                    RowBox[{
                    SubscriptBox["W", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "2"}], "]"}], "]"}]}], "}"}]], "==", 
                    " ", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"\[Lambda]", "[", 
                    RowBox[{"[", " ", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}], "  ", "]"}], "]"}],
                     "]"}], "/", 
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"\[Lambda]", "[", 
                    RowBox[{"[", " ", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], "  ", "]"}], "]"}],
                     "]"}]}], "  ", 
                    SubscriptBox["W", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "}"}]]}]}]}], 
                    "   ", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
                 ";"}]}], "\[IndentingNewLine]", "]"}], ";"}]}], 
            "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
         "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"eqs", "/.", 
       RowBox[{
        RowBox[{"DiracDelta", "[", "0", "]"}], "->", "1"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "function", " ", "returns", " ", "the", " ", "equations", " ",
     "required", " ", "for", " ", "the", " ", "element", " ", "W", " ", "to", 
    " ", "satisfy", " ", "the", " ", "rotation", " ", "relation", " ", 
    RowBox[{"i", ".", "e", ".", " ", "relation"}], " ", 
    RowBox[{"(", ")"}], " ", "in", " ", "the", " ", "paper"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.915286191869933*^9, 3.915286199594528*^9}, {
  3.915286256209708*^9, 3.9152863948058496`*^9}, {3.915286476810248*^9, 
  3.9152865436725826`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"abd4469f-1a56-45f1-9c3b-1c5f74cf3d85"],

Cell[BoxData[
 RowBox[{
  RowBox[{"BigonRelation", "[", "\[CapitalGamma]_", "]"}], ":=", "  ", 
  RowBox[{"Module", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "i", ",", "j", ",", "k", ",", "l", ",", "el", ",", "er", ",", "eqs"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"eqs", " ", "=", " ", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
       RowBox[{"i", "<=", " ", 
        RowBox[{"Length", "[", "\[CapitalGamma]", "]"}]}], ",", " ", 
       RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"j", "<=", " ", 
          RowBox[{"Length", "[", "\[CapitalGamma]", "]"}]}], ",", " ", 
         RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"pathQ", "[", 
             RowBox[{
              RowBox[{"\[CapitalGamma]", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
              RowBox[{
               RowBox[{"\[CapitalGamma]", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "//", "Reverse"}]}], "]"}], 
            ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"eqs", ",", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"DiracDelta", "[", 
                  RowBox[{"i", "-", "j"}], "]"}], 
                 RowBox[{"(", 
                  RowBox[{"q", "+", 
                   RowBox[{"q", "^", 
                    RowBox[{"-", "1"}]}]}], ")"}]}], " ", "==", " ", 
                RowBox[{"Sum", "[", "   ", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"pathQ", "[", " ", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "el", "]"}], "]"}]}], "]"}], "&&", 
                    RowBox[{"pathQ", "[", " ", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], ",", " ", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "el", "]"}], "]"}]}], "]"}], "&&", 
                    RowBox[{"pathQ", "[", " ", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "el", "]"}], "]"}], ",", " ", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "er", "]"}], "]"}]}], "]"}], "&&", 
                    RowBox[{"pathQ", "[", " ", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "er", "]"}], "]"}], ",", " ", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "&&", 
                    RowBox[{"pathQ", "[", " ", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "er", "]"}], "]"}], ",", " ", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", "   ", 
                    RowBox[{
                    SubscriptBox["W", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"el", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"er", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}]], " ", 
                    RowBox[{"Conjugate", "[", " ", 
                    SubscriptBox["W", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"el", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"er", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}]}], "}"}]], " ", 
                    "]"}]}], " ", ",", "0"}], "]"}], "  ", ",", 
                  RowBox[{"{", 
                   RowBox[{"el", ",", " ", "1", ",", " ", 
                    RowBox[{"Length", "[", "\[CapitalGamma]", "]"}]}], "}"}], 
                  ",", " ", 
                  RowBox[{"{", 
                   RowBox[{"er", ",", " ", "1", ",", " ", 
                    RowBox[{"Length", "[", "\[CapitalGamma]", "]"}]}], 
                   "}"}]}], "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"eqs", "/.", 
       RowBox[{
        RowBox[{"DiracDelta", "[", "0", "]"}], "->", "1"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "function", " ", "returns", " ", "the", " ", "equations", " ",
     "required", " ", "for", " ", "the", " ", "element", " ", "W", " ", "to", 
    " ", "satisfy", " ", "the", " ", "bigon", " ", "relation", " ", 
    RowBox[{"i", ".", "e", ".", " ", "relation"}], " ", 
    RowBox[{"(", "i", ")"}], " ", "in", " ", "the", " ", "paper"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9151976613682294`*^9, 3.915197678609008*^9}, {
  3.915197717032111*^9, 3.9151977473127756`*^9}, {3.9152861202459364`*^9, 
  3.9152861668373117`*^9}},ExpressionUUID->"f6a02eaf-b519-4906-ae3e-\
47abc8387a39"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SquareRelation", "[", "\[CapitalGamma]_", "]"}], ":=", "  ", 
  RowBox[{"Module", "[", " ", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "i", ",", "j", ",", "k", ",", "l", ",", "n", ",", "m", ",", "o", ",", 
      "p", ",", "eqs"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"eqs", " ", "=", " ", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
       RowBox[{"i", "<=", " ", 
        RowBox[{"Length", "[", "\[CapitalGamma]", "]"}]}], ",", " ", 
       RowBox[{"i", "++"}], ",", " ", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"j", " ", "=", " ", "1"}], ",", " ", 
         RowBox[{"j", "<=", " ", 
          RowBox[{"Length", "[", "\[CapitalGamma]", "]"}]}], ",", " ", 
         RowBox[{"j", "++"}], ",", " ", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"pathQ", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"\[CapitalGamma]", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "//", "Reverse"}], ",", " ", 
             RowBox[{"\[CapitalGamma]", "[", 
              RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"k", " ", "=", " ", "1"}], ",", " ", 
             RowBox[{"k", "<=", " ", 
              RowBox[{"Length", "[", "\[CapitalGamma]", "]"}]}], ",", " ", 
             RowBox[{"k", "++"}], ",", " ", "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"pathQ", "[", 
                RowBox[{
                 RowBox[{"\[CapitalGamma]", "[", 
                  RowBox[{"[", "k", "]"}], "]"}], ",", " ", 
                 RowBox[{
                  RowBox[{"\[CapitalGamma]", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "//", "Reverse"}]}], "]"}],
                ",", "\[IndentingNewLine]", 
               RowBox[{"For", "[", 
                RowBox[{
                 RowBox[{"l", " ", "=", " ", "1"}], ",", " ", 
                 RowBox[{"l", "<=", " ", 
                  RowBox[{"Length", "[", "\[CapitalGamma]", "]"}]}], ",", " ", 
                 RowBox[{"l", "++"}], ",", "\[IndentingNewLine]", 
                 RowBox[{
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"pathQ", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], "//", "Reverse"}], ",", 
                    " ", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], "]"}], " ", "&&", " ", 
                    RowBox[{"pathQ", "[", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "j", "]"}], "]"}], "//", "Reverse"}]}], 
                    "]"}]}], ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"eqs", ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"DiracDelta", "[", 
                    RowBox[{"i", "-", "k"}], "]"}], 
                    RowBox[{"DiracDelta", "[", 
                    RowBox[{"l", "-", "j"}], "]"}]}], " ", "+", 
                    RowBox[{
                    RowBox[{"DiracDelta", "[", 
                    RowBox[{"k", "-", "l"}], "]"}], 
                    RowBox[{"DiracDelta", "[", 
                    RowBox[{"i", "-", "j"}], "]"}], 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"\[Lambda]", "[", 
                    RowBox[{"[", " ", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "1"}], "]"}], "]"}], "  ", "]"}], "]"}],
                     "]"}], 
                    RowBox[{
                    RowBox[{"Sqrt", "[", 
                    RowBox[{"\[Lambda]", "[", 
                    RowBox[{"[", " ", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"l", ",", "1"}], "]"}], "]"}], "  ", "]"}], "]"}],
                     "]"}], "/", 
                    RowBox[{"\[Lambda]", "[", 
                    RowBox[{"[", " ", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "3"}], "]"}], "]"}], "  ", "]"}], 
                    "]"}]}]}], ")"}]}]}], "==", " ", 
                    RowBox[{"Sum", "[", "   ", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"pathQ", "[", " ", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], ",", " ", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "m", "]"}], "]"}]}], "]"}], "&&", 
                    RowBox[{"pathQ", "[", " ", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "n", "]"}], "]"}]}], "]"}], "&&", 
                    RowBox[{"pathQ", "[", " ", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], ",", " ", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "p", "]"}], "]"}]}], "]"}], "&&", 
                    RowBox[{"pathQ", "[", " ", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "p", "]"}], "]"}], ",", " ", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "j", "]"}], "]"}]}], "]"}], "&&", 
                    RowBox[{"pathQ", "[", " ", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "n", "]"}], "]"}], ",", " ", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "o", "]"}], "]"}], "//", "Reverse"}]}], 
                    "]"}], "&&", 
                    RowBox[{"pathQ", "[", " ", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "l", "]"}], "]"}], ",", " ", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "o", "]"}], "]"}]}], "]"}], "&&", 
                    RowBox[{"pathQ", "[", " ", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "m", "]"}], "]"}], ",", " ", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", "l", "]"}], "]"}]}], "]"}]}], ",", "   ", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    SubscriptBox["W", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"n", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"p", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "}"}]], 
                    SubscriptBox["W", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"l", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"o", ",", "2"}], "]"}], "]"}]}], "}"}]], 
                    RowBox[{"Conjugate", "[", 
                    SubscriptBox["W", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"n", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"m", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"k", ",", "2"}], "]"}], "]"}]}], "}"}]], "  ", 
                    "]"}], 
                    RowBox[{"Conjugate", "[", 
                    SubscriptBox["W", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"p", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"j", ",", "2"}], "]"}], "]"}], ",", 
                    RowBox[{"\[CapitalGamma]", "[", 
                    RowBox[{"[", 
                    RowBox[{"o", ",", "2"}], "]"}], "]"}]}], "}"}]], "  ", 
                    "]"}]}], " ", ",", "0"}], "]"}], "  ", ",", 
                    RowBox[{"{", 
                    RowBox[{"m", ",", " ", "1", ",", " ", 
                    RowBox[{"Length", "[", "\[CapitalGamma]", "]"}]}], "}"}], 
                    ",", " ", 
                    RowBox[{"{", 
                    RowBox[{"n", ",", " ", "1", ",", " ", 
                    RowBox[{"Length", "[", "\[CapitalGamma]", "]"}]}], "}"}], 
                    ",", " ", 
                    RowBox[{"{", 
                    RowBox[{"o", ",", " ", "1", ",", " ", 
                    RowBox[{"Length", "[", "\[CapitalGamma]", "]"}]}], "}"}], 
                    ",", " ", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", " ", "1", ",", " ", 
                    RowBox[{"Length", "[", "\[CapitalGamma]", "]"}]}], 
                    "}"}]}], "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]",
                    "]"}], ";"}]}], "\[IndentingNewLine]", "]"}]}], 
              "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
          "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"eqs", "/.", 
       RowBox[{
        RowBox[{"DiracDelta", "[", "0", "]"}], "->", "1"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}], 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "function", " ", "returns", " ", "the", " ", "equations", " ",
     "required", " ", "for", " ", "the", " ", "element", " ", "W", " ", "to", 
    " ", "satisfy", " ", "the", " ", "square", " ", "relation", " ", 
    RowBox[{"i", ".", "e", ".", " ", "relation"}], " ", 
    RowBox[{"(", "ii", ")"}], " ", "in", " ", "the", " ", "paper"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.915197889631303*^9, 3.915197987391737*^9}, {
  3.9152861503985853`*^9, 
  3.9152861743370953`*^9}},ExpressionUUID->"c40014cc-be23-4dc1-bd84-\
cab2a465b50e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Parallelize", "[", 
   RowBox[{"Map", "[", 
    RowBox[{"RootReduce", ",", "  ", 
     RowBox[{
      RowBox[{"RotationRelation", "[", "\[CapitalGamma]", "]"}], "/.", 
      "WEmbeddingSolution"}]}], "]"}], "]"}], " ", "//", "AbsoluteTiming", 
  " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Verifies", " ", "that", " ", "our", " ", "W", " ", "solution", " ", 
     "satisfies", " ", "relation", " ", 
     RowBox[{
      RowBox[{"(", ")"}], ".", " ", "We"}], " ", "use", " ", "parallel", " ", 
     "computing"}], ",", " ", 
    RowBox[{"and", " ", "time", " ", "the", " ", "computation"}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.91519775320399*^9, 3.9151977718595653`*^9}, {
  3.9151979788636637`*^9, 3.9151979839267235`*^9}, {3.915286504180756*^9, 
  3.9152865112344136`*^9}, {3.915286590884351*^9, 3.9152866381272984`*^9}, {
  3.9152867042582645`*^9, 
  3.915286727319473*^9}},ExpressionUUID->"fa6e983e-dd20-4be1-abf1-\
f759cc05365e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1301969`", ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9151977602627687`*^9, 3.915197777687334*^9}, 
   3.91519800834188*^9, {3.9152865077487383`*^9, 3.9152865344368315`*^9}, {
   3.915286594571021*^9, 3.9152866050724907`*^9}},
 CellLabel->"Out[78]=",ExpressionUUID->"c9f936e5-34d3-4c57-97f6-f7848e9d0ffa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Parallelize", "[", 
   RowBox[{"Map", "[", 
    RowBox[{"RootReduce", ",", "  ", 
     RowBox[{
      RowBox[{"BigonRelation", "[", "\[CapitalGamma]", "]"}], "/.", 
      "WEmbeddingSolution"}]}], "]"}], "]"}], " ", "//", "AbsoluteTiming", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Verifies", " ", "that", " ", "our", " ", "W", " ", "solution", " ", 
     "satisfies", " ", "relation", " ", 
     RowBox[{
      RowBox[{"(", "i", ")"}], ".", " ", "We"}], " ", "use", " ", "parallel", 
     " ", "computing"}], ",", " ", 
    RowBox[{"and", " ", "time", " ", "the", " ", "computation"}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{
  3.915197821664666*^9, {3.9152866417045116`*^9, 3.915286643440081*^9}, {
   3.9152867324276075`*^9, 3.9152867447262115`*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"d6d997d6-432e-4af6-878b-64ea7e401397"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3.0011427`", ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.91528674867994*^9, 3.9152867913680067`*^9}},
 CellLabel->"Out[88]=",ExpressionUUID->"91fdb7c4-49b1-4309-9edb-ace53c6f1511"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Parallelize", "[", 
   RowBox[{"Map", "[", 
    RowBox[{"RootReduce", ",", "  ", 
     RowBox[{
      RowBox[{"SquareRelation", "[", "\[CapitalGamma]", "]"}], "/.", 
      "WEmbeddingSolution"}]}], "]"}], "]"}], " ", "//", "AbsoluteTiming", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Verifies", " ", "that", " ", "our", " ", "W", " ", "solution", " ", 
     "satisfies", " ", "relation", " ", 
     RowBox[{
      RowBox[{"(", "ii", ")"}], ".", " ", "We"}], " ", "use", " ", "parallel",
      " ", "computing"}], ",", " ", 
    RowBox[{"and", " ", "time", " ", "the", " ", "computation"}]}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.9151980132023597`*^9, 3.915198014545805*^9}, {
   3.9152866447369595`*^9, 3.915286646270887*^9}, 
   3.9152867350069866`*^9},ExpressionUUID->"044ffa17-b88a-4366-9811-\
310675563112"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"10490.20469`", ",", 
   RowBox[{"{", 
    RowBox[{
    "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
     ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", 
     "True"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.9152085069975243`*^9},
 CellLabel->"Out[61]=",ExpressionUUID->"33dce33d-8a8c-4ab3-920d-fb4c9d7879c6"]
}, Open  ]]
},
WindowSize->{1440., 747.75},
WindowMargins->{{-6, Automatic}, {Automatic, -6}},
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c17b2b14-546e-4fc8-b2e3-cccf8aea9011"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 4710, 143, 90, "Input",ExpressionUUID->"3170083f-c923-4b31-98a3-8fd3668362b0"],
Cell[5271, 165, 1201, 41, 45, "Input",ExpressionUUID->"4cb838e9-d5e5-4f4b-9762-95ed3bc58eff"],
Cell[6475, 208, 580, 17, 28, "Input",ExpressionUUID->"3e62fce8-7dfa-4083-8a2c-121fecf62674"],
Cell[7058, 227, 118708, 2974, 485, "Input",ExpressionUUID->"efdd62b0-e625-401b-9317-5dded511f777"],
Cell[125769, 3203, 663, 18, 28, "Input",ExpressionUUID->"62ad7d39-5128-4b97-8106-c38bb5a220dd"],
Cell[126435, 3223, 5616, 125, 296, "Input",ExpressionUUID->"abd4469f-1a56-45f1-9c3b-1c5f74cf3d85"],
Cell[132054, 3350, 6183, 134, 239, "Input",ExpressionUUID->"f6a02eaf-b519-4906-ae3e-47abc8387a39"],
Cell[138240, 3486, 11860, 253, 430, "Input",ExpressionUUID->"c40014cc-be23-4dc1-bd84-cab2a465b50e"],
Cell[CellGroupData[{
Cell[150125, 3743, 989, 24, 48, "Input",ExpressionUUID->"fa6e983e-dd20-4be1-abf1-f759cc05365e"],
Cell[151117, 3769, 1275, 20, 52, "Output",ExpressionUUID->"c9f936e5-34d3-4c57-97f6-f7848e9d0ffa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152429, 3794, 879, 21, 48, "Input",ExpressionUUID->"d6d997d6-432e-4af6-878b-64ea7e401397"],
Cell[153311, 3817, 1289, 20, 71, "Output",ExpressionUUID->"91fdb7c4-49b1-4309-9edb-ace53c6f1511"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154637, 3842, 860, 21, 48, "Input",ExpressionUUID->"044ffa17-b88a-4366-9811-310675563112"],
Cell[155500, 3865, 2650, 38, 128, "Output",ExpressionUUID->"33dce33d-8a8c-4ab3-920d-fb4c9d7879c6"]
}, Open  ]]
}
]
*)


